Precision tests of the AdS/CFT correspondence

This thesis explores various aspects of precision holography through the study of supersymmetric quantum field theories and their gravitational duals. In addition to previously published work, it contains a systematic investigation of one-loop logarithmic corrections in a broad class of $AdS_4$ Kaluza-Klein supergravities, including previously unpublished results. The theories under consideration arise from compactifications of eleven-dimensional, massive type IIA, and type IIB supergravity. By examining a large set of $AdS_4$ vacua connected by holographic renormalization group (RG) flows in $SO(8)$ and $ISO(7)$ gauged supergravities, I find that the coefficients of the logarithmic corrections agree at the UV and IR fixed points of all flows considered. This observation motivates a conjecture of their universal invariance under holographic RG flows. For compactifications of massive type IIA and type IIB supergravity where independent field-theory results are available, I further demonstrate exact holographic agreement.

==> adsphd-master/chapters/makeemptychapter.sh <==
#!/bin/bash
# Create the skeleton for a chapter

if (( $# != 1 ));
then
	echo "Not enough parameters given. Usage: $@ <chaptername>"
	exit 1
fi


CHAPTERNAME=$1

if [ -d $CHAPTERNAME ];
then
	echo "Chapter with name '$CHAPTERNAME' already exists. Exiting..."
	exit 1
fi

echo "Creating directory $CHAPTERNAME/..."
mkdir -p $CHAPTERNAME

echo "Creating $CHAPTERNAME/$CHAPTERNAME.tex..."
f=$CHAPTERNAME/$CHAPTERNAME.tex
echo "% !TeX root = ../../thesis.tex" > $f
echo "\\chapter{This is $CHAPTERNAME}\\label{ch:$CHAPTERNAME}" >> $f
echo "" >> $f
echo "\\ldots" >> $f
echo "" >> $f
echo "" >> $f
echo "" >> $f
echo "" >> $f
echo "%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%" >> $f
echo "% Keep the following \cleardoublepage at the end of this file, " >> $f
echo "% otherwise \includeonly includes empty pages." >> $f
echo "\\cleardoublepage" >> $f
echo "" >> $f
echo "% vim: tw=70 nocindent expandtab foldmethod=marker foldmarker={{{}{,}{}}}" >> $f

echo "Trying to create chapter Makefile ..."
MAINDIR='..'
if [ -f $MAINDIR/Makefile ];
then
    (cd $MAINDIR; make chaptermakefiles)
	echo " +-> done."
else
    echo " +-> Cannot find main Makefile. You should manually run" +
            "'make chaptermakefiles'."
fi

echo ""
echo "Ok, all done."


==> adsphd-master/distribute.sh <==
#!/bin/bash

git describe --tags --long > VERSION
git show -s --format="%H %ci" >> VERSION

echo VERSION Makefile Makefile.settings run.py README.txt *.cls *.bib chapters *.tex *.py *.sty image >MANIFEST2;
cat MANIFEST2
cat MANIFEST2 | tr ' ' '\n' | sed -e "s/^/adsphd.src\//g" > MANIFEST; 

ADSPHDDIR=$(pwd)
cd ..

if [ ! -h adsphd.src ]; then
	ln -s $ADSPHDDIR adsphd.src
fi;

echo "TARRING"
tar -czvf $ADSPHDDIR/adsphd.src.tgz $(cat $ADSPHDDIR/MANIFEST);
rm $ADSPHDDIR/MANIFEST;
rm adsphd.src;




==> adsphd-master/run.py <==
#!/usr/bin/env python3
# encoding: utf-8
#
# Copyright (C), 2012-2014 by Wannes Meert, KU Leuven
#
# Very naive compilation script for the ADSPHD class.
#
# No file dependency checks are performed (use TeXnicCenter, Texmaker, latexmk,
# rubber, SCons, or make if you want such a feature).
#

import re
import shlex
import sys
import argparse
from collections import namedtuple
from pathlib import Path

from subprocess import *

## SETTINGS ##

given_settings = {
  'mainfile':    'thesis.tex',
  'chaptersdir': 'chapters',

  'makebibliography': True,
  'makeindex':        True,
  'makeglossary':     True,
  'makenomenclature': True,

  'usebiblatex':      False,
  'biblatexbackend':  'biber', # alternative: bibtex

  'cleanext':         ['.tdo','.fls','.toc','.aux','.log','.bbl','.blg','.log',
                       '.lof','.lot','.ilg','.out','.glo','.gls','.nlo','.nls',
                       '.brf','.ist','.glg','.synctexgz','.tgz','.idx','.ind',
                       '-blx.bib','.fdb_latexmk','.synctex.gz','.run.xml',
                       '.bcf','.glsdefs','.xdy']
}

derived_settings = ['basename', 'chapters', 'cleanfiles', 'pdffile']

verbose          = 0
dry              = False


### INITIALISATION ###

def initapplications():
	"""Initialize the application commands and arguments for the different
	   platforms."""
	global apps
	# Unix and linux are the default setup
	## *NIX ##
	apps.pdflatex     = App('pdflatex',  '-interaction=nonstopmode -synctex=1 -shell-escape {basename}', verbose)
	apps.bibtex       = App('bibtex',    '-min-crossrefs=100 {basename}', verbose)
	apps.biber        = App('biber',     '{basename}', verbose)
	apps.glossary     = App('makeindex', '{basename}.glo -s {basename}.ist -o {basename}.gls', verbose)
	apps.nomenclature = App('makeindex', '{basename}.nlo -s nomencl.ist -o {basename}.nls', verbose)
	apps.pdfviewer    = App('acroread',  '{pdffile}', verbose)

	if sys.platform == 'darwin':
		## Mac OS X ##
		apps.pdfviewer   = App('open',      '{pdffile}', verbose)

	elif sys.platform == 'win32' or sys.platform == 'cygwin':
		## Windows ##
		pass


## DERIVED SETTINGS ##

def create(*args, **kwargs):
    class DictAsObj():
        def __init__(self, *args, **kwargs):
            self.__dict__ = kwargs
            for arg in args:
                self.__dict__[arg] = None
        def __iter__(self):
            return self.__dict__.items().__iter__()
        def items(self):
            return dict(self.__dict__.items())
        def copy(self):
            return DictAsObj(**self.__dict__)
    return DictAsObj(*args, **kwargs)

settings = create(*derived_settings, **given_settings)

settings.basename = Path(settings.mainfile).with_suffix('')
settings.chapters = [chap.with_suffix('') for chap in Path(settings.chaptersdir).glob('**/*.tex')]
settings.cleanfiles = [base.with_name(base.stem + ext) for ext in settings.cleanext for base in [settings.basename, Path('cover')]+settings.chapters]
settings.pdffile = settings.basename.with_suffix('.pdf')

apps = create('pdflatex', 'bibtex', 'biber', 'glossary', 'nomenclature', 'pdfviewer', 'remove')

## COMPILE ##

knowntargets = dict()

def target(targetname = None):
	def decorate(f):
		global knowntargets
		name = targetname if targetname else f.__name__
		knowntargets[name] = f
		return f
	return decorate


## TARGETS ##

@target()
def test():
    """Verify the settings in run.py"""
    allok = testSettings()
    if allok:
        print("Your settings appear to be consistent")
    if verbose > 0:
        for k,v in settings:
            if verbose > 1 or k not in ['cleanfiles']:
                print("{}: {}".format(k, v))
    else:
        print("(use -v to inspect).")

@target()
def pdf():
    """Alias for compile"""
    return compile()

@target()
def compile():
	"""Build thesis.pdf"""
	testSettings()
	latex()


def latex():
	global apps
	rerun = False
	print('#### LATEX ####')
	apps.pdflatex.run(settings, 'Latex failed')
	if settings.makebibliography:
		rerun = True
		if settings.usebiblatex and settings.biblatexbackend == 'biber':
			print('#### BIBER ####')
			apps.biber.run(settings, 'Biber failed')
		else:
			print('#### BIBTEX ####')
			apps.bibtex.run(settings, 'Bibtex failed')
	if settings.makeindex:
		rerun = True
		print('#### INDEX ####')
	if settings.makeglossary:
		# List of abbreviations
		rerun = True
		print('#### GLOSSARY ####')
		apps.glossary.run(settings, 'Creating glossary failed')
	if settings.makenomenclature:
		# List of symbols
		rerun = True
		print('#### NOMENCLATURE ####')
		apps.nomenclature.run(settings, 'Creating glossary failed')
	if rerun:
		print('#### LATEX ####')
		apps.pdflatex.run(settings, 'Rerunning (1) Latex failed')
		print('#### LATEX ####')
		apps.pdflatex.run(settings, 'Rerunning (2) Latex failed')


@target()
def clean():
	"""Remove the auxiliary files created by Latex."""
	rm(settings.cleanfiles, 'Removing auxiliary files failed')


@target()
def realclean():
	"""Remove all files created by Latex."""
	clean()
	cleanfiles = [
		Path('thesis.pdf'), Path('thesis.dvi'), Path('thesis.ps'),
		Path('cover.pdf'), Path('cover.dvi'), Path('cover.ps')
	]
	rm(cleanfiles, 'Removing pdf files failed')

@target()
def cover():
    """Generate a cover.tex file and produce a standalone cover.pdf"""

    usersettings = dict()
    doc_re = re.compile(r"^\\documentclass")
    settings_re = [
        ('faculty', re.compile("faculty=([a-z]+)")),
        ('department', re.compile("department=([a-z]+)")),
        ('phddegree', re.compile("phddegree=([a-z]+)"))
    ]

    content = []
    doadd = False
    with open(settings.mainfile,'r') as mf:
        for line in mf:
            if "documentclass" in line:
                if doc_re.match(line) is not None:
                    for s, r in settings_re:
                        result = r.search(line)
                        if result is not None:
                            usersettings[s] = result.group(1)
            if doadd:
                content.append(line)
            if "%%% COVER: Settings" in line:
                doadd = True
            elif "%%% COVER: End" in line:
                doadd = False
    if verbose > 0:
        print('Recovered settings: ')
        print(usersettings)
    extra_usersettings = ','.join(['']+['{}={}'.format(k,v) for k,v in usersettings.items()])

    with open('cover.tex','w') as cf:
        cf.write("""% Cover.tex
\\documentclass[cam,cover{}]{{adsphd}}""".format(extra_usersettings))
        cf.write("""
\\usepackage{printlen}
\\uselengthunit{mm}
""")
        cf.write("".join(content))
        cf.write("""
% Compute total page width
\\newlength{\\fullpagewidth}
\\setlength{\\fullpagewidth}{2\\adsphdpaperwidth}
\\addtolength{\\fullpagewidth}{2\\defaultlbleed}
\\addtolength{\\fullpagewidth}{2\\defaultrbleed}
\\addtolength{\\fullpagewidth}{\\adsphdspinewidth}

\\geometry{
	paperwidth=\\fullpagewidth,
	paperheight=\\adsphdpaperheight,
}

\\pagestyle{empty}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\\begin{document}

\\makefullcoverpage{\\adsphdspinewidth}{}

\\newlength{\\testje}
\\setlength{\\testje}{10mm}

\\mbox{}
\\newpage
\\subsection*{Used settings:}
\\begin{itemize}
	\\item Spine width: \\printlength{\\adsphdspinewidth}
	\\item Left bleed: \\printlength{\\lbleed}
	\\item Right bleed: \\printlength{\\rbleed}
	\\item Paper width: \\printlength{\\adsphdpaperwidth}
	\\item Paper height: \\printlength{\\adsphdpaperheight}
	\\item Text width: \\printlength{\\textwidth}
	\\item Text height: \\printlength{\\textheight}
\\end{itemize}

\\end{document}
""")

    print("Written cover to cover.tex")
    newsettings = settings.copy()
    newsettings.basename = 'cover'
    apps.pdflatex.run(newsettings, 'Running Latex failed')


@target()
def newchapter():
	"""Create the necessary files for a new chapter."""
	chaptername = ""
	validchaptername = re.compile(r'^[a-zA-Z0-9_.]+$')
	while validchaptername.match(chaptername) == None:
		chaptername = input("New chapter file name (only a-z, A-Z, 0-9 or _): ")
	newdir = Path(settings.chaptersdir, chaptername)
	print(f"Creating new directory: {newdir}")
	newdir.mkdir(parents=True, exist_ok=True)
	newfile = newdir / f"{chaptername}.tex"
	print(f"Creating new tex-file: {newfile}")
	with open(newfile, 'w') as f:
		f.write("% !TeX root = ../../"+settings.mainfile)
		f.write("\n\\chapter{This is "+chaptername+"}\\label{ch:"+chaptername+"}\n")
		f.write("\n\\ldots\n\n\n\n\
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n\
% Keep the following \\cleardoublepage at the end of this file, \n\
% otherwise \\includeonly includes empty pages.\n\
\\cleardoublepage\n")

@target()
def view():
	"""Open the generated pdf file in a pdf viewer."""
	print("Opening "+settings.pdffile)
	apps.pdfviewer.run(settings, 'Opening pdf failed.')

@target()
def targets():
	"""Print overview of available targets."""
	print("Targets:")
	targetdocs = [(target,f.__doc__) for (target,f) in  knowntargets.items()]
	maxl = max((len(t) for (t,d) in targetdocs))
	targetdocs.sort()
	for (target,doc) in targetdocs:
		s = "- {:<"+str(maxl)+"}   {}"
		if doc == None:
			doc = ''
		print(s.format(target,doc))

## AUXILIARY ##

def testSettings():
	"""Verify whether run.py is using the expected settings based on
	   thesis.tex.
	"""
	allok = True
	allok = allok and testBiblatex()
	allok = allok and testNomenclature()
	allok = allok and testGlossary()
	return allok


def testBiblatex():
	"""Test whether the main tex file includes biblatex and if this is
	   consistent with the settings in run.py
	"""
	global usebiblatex
	allok = True
	isusingbiblatex = False
	# pattern = re.compile(r'^\\documentclass.*biblatex*.*$')
	pattern = re.compile(r'^\s*[^%].*{biblatex}')
	with open(settings.mainfile, 'r') as f:
		for line in f:
			if pattern.search(line) != None:
				isusingbiblatex = True
				if not settings.usebiblatex:
					print("WARNING: It appears you are using biblatex while this setting in run.py is set to false.\n")
					allok = False
					# settings.usebiblatex = True
					return allok
	if not isusingbiblatex and settings.usebiblatex:
		print("WARNING: It appears you are not using biblatex while this setting in run.py is set to true.\n")
		# settings.usebiblatex = False
		allok = False
	return allok


def testNomenclature():
	"""Check whether the nomenclature settings are consistent."""
	allok = True
	pattern = re.compile(r'^\s*\\usepackage.*{nomencl}.*')
	found = False
	with open(settings.mainfile, 'r') as texfile:
		for line in texfile:
			if pattern.search(line) != None:
				found = True
	if not found and settings.makenomenclature:
		print("\nWARNING: Trying to build the nomenclature but you have not include the nomencl Latex package.\n")
		allok = False
	if found and not settings.makenomenclature:
		print("\nWARNING: You have included the nomencl Latex package but in the run.py script this step is not activated.\n")
		allok = False
	return allok


def testGlossary():
	"""Check whether the glossaries settings are consistent."""
	allok = True
	pattern = re.compile(r'^\s*\\usepackage.*{glossaries.*')
	found = False
	with open(settings.mainfile, 'r') as texfile:
		for line in texfile:
			if pattern.search(line) != None:
				found = True
	if not found and settings.makeglossary:
		print("\nWARNING: Trying to build the glossary but you have not include the glossaries Latex package.\n")
		allok = False
	if found and not settings.makeglossary:
		print("\nWARNING: You have included the glossary Latex package but in the run.py script this step is not activated.\n")
		allok = False
	return allok


def rm(files, errmsg):
	# Cross-platform "rm -f [files]"
	for file in files:
		try:
			# file.unlink(missing_ok=True)  # Python >= 3.8
			file.unlink()
		except FileNotFoundError:
			pass
		except OSError as err:
			print(err)
			print(sys.argv[0].split("/")[-1] + ": "+errmsg+" (exitcode "+str(err.returncode)+")", file=sys.stderr)
			sys.exit(1)


## APPLICATION ##

class App:
	def __init__(self, b, o, v=0):
		self.binary = b
		self.options = o
		self.verbose = v

	def run(self, settings, errmsg):
		""" Run the command for the given settings.
			Required settings:
				- basename
				- pdffile
		
			:returns: Return code
		"""
		returncode = 1
		try:
			cmd = self.options.format(**settings.items())
			if sys.platform == "win32":
				args = self.binary + " " + cmd
				print(f"Running: {args}")
			else:
				args = [self.binary] + shlex.split(cmd)
				print("Running: " + " ".join(args))
			if not dry:
				returncode = check_call(args)
		except CalledProcessError as err:
			print(err)
			print(sys.argv[0].split("/")[-1] + ": "+errmsg+" (exitcode "+str(err.returncode)+")", file=sys.stderr)
			sys.exit(1)
		return returncode

## COMMAND LINE INTERFACE ##

class Usage(Exception):
	def __init__(self, msg):
		self.msg = msg

def main(argv=None):
	global verbose
	global dry

	parser = argparse.ArgumentParser(
		    description='''
Naive compilation script for the ADSPhD class. No file dependency checks
are performed. Use TeXnicCenter, Texmaker, latexmk, rubber, SCons or
make for such a feature.''',
		    epilog='''
Settings: Open run.py with a text editor and change values in the settings 
definition
		    ''')
	parser.add_argument('--verbose', '-v', action='count',      help='Verbose output')
	parser.add_argument('--targets', '-T', action='store_true', help='Print available targets')
	parser.add_argument('--dry', '-d',     action='store_true', help='Dry run to see commands without executing them')
	parser.add_argument('target',          nargs='*',           help='Targets')

	args = parser.parse_args(argv)

	if args.verbose is not None:
		verbose = args.verbose
	dry = args.dry

	if args.targets:
		targets()
		return

	initapplications()
	
	if len(args.target) == 0:
		print("No targets given, using default target: compile")
		compile()

	for target in args.target:
		print("Target: "+target)
		if target in knowntargets:
			knowntargets[target]()
		else:
			print("Unknown target")
	


if __name__ == "__main__":
	sys.exit(main())



==> chapters/makeemptychapter.sh <==
#!/bin/bash
# Create the skeleton for a chapter

if (( $# != 1 ));
then
	echo "Not enough parameters given. Usage: $@ <chaptername>"
	exit 1
fi


CHAPTERNAME=$1

if [ -d $CHAPTERNAME ];
then
	echo "Chapter with name '$CHAPTERNAME' already exists. Exiting..."
	exit 1
fi

echo "Creating directory $CHAPTERNAME/..."
mkdir -p $CHAPTERNAME

echo "Creating $CHAPTERNAME/$CHAPTERNAME.tex..."
f=$CHAPTERNAME/$CHAPTERNAME.tex
echo "% !TeX root = ../../thesis.tex" > $f
echo "\\chapter{This is $CHAPTERNAME}\\label{ch:$CHAPTERNAME}" >> $f
echo "" >> $f
echo "\\ldots" >> $f
echo "" >> $f
echo "" >> $f
echo "" >> $f
echo "" >> $f
echo "%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%" >> $f
echo "% Keep the following \cleardoublepage at the end of this file, " >> $f
echo "% otherwise \includeonly includes empty pages." >> $f
echo "\\cleardoublepage" >> $f
echo "" >> $f
echo "% vim: tw=70 nocindent expandtab foldmethod=marker foldmarker={{{}{,}{}}}" >> $f

echo "Trying to create chapter Makefile ..."
MAINDIR='..'
if [ -f $MAINDIR/Makefile ];
then
    (cd $MAINDIR; make chaptermakefiles)
	echo " +-> done."
else
    echo " +-> Cannot find main Makefile. You should manually run" +
            "'make chaptermakefiles'."
fi

echo ""
echo "Ok, all done."


==> codes/HP.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     86345,       2122]
NotebookOptionsPosition[     79023,       1983]
NotebookOutlinePosition[     79453,       2000]
CellTagsIndexPosition[     79410,       1997]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"$Assumptions", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"n", ">", "0"}], ",", 
    RowBox[{"l", ">", "0"}], ",", 
    RowBox[{"\[Beta]", ">", "0"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.925142593620317*^9, 3.9251425988982162`*^9}, {
  3.925142729782596*^9, 3.92514273102693*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"05a4d874-12a1-4f34-b41d-6af4c7a3fd72"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"n", ">", "0"}], ",", 
   RowBox[{"l", ">", "0"}], ",", 
   RowBox[{"\[Beta]", ">", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{3.925142599140329*^9, 3.925142731296391*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"50c9e40c-8161-49b5-a38a-701721ead716"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Alpha]"}], ")"}]}]], "\[Equal]", 
    RowBox[{
     SuperscriptBox["n", "2"], "/", 
     SuperscriptBox["l", "2"]}]}], ",", "\[Alpha]"}], "]"}]], "Input",
 CellChangeTimes->{{3.925142365659329*^9, 3.925142437884506*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"408cbb17-f33f-4f27-a1ed-c4e9a4fa3e48"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[Alpha]", "\[Rule]", 
    FractionBox[
     RowBox[{
      SuperscriptBox["l", "2"], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["n", "2"]}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["n", "2"]}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.9251423901871*^9, 3.925142400364746*^9}, {
  3.925142433544881*^9, 3.9251424388673563`*^9}},
 CellLabel->"Out[5]=",ExpressionUUID->"abde4e8b-d0b3-4eca-88b0-8e1979b94a9b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"2", "\[Alpha]"}], "+", "1"}], 
     RowBox[{"2", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Alpha]", "+", "1"}], ")"}], "2"]}]], "\[Pi]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]", "\[Rule]", " ", 
     FractionBox[
      RowBox[{
       SuperscriptBox["l", "2"], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["n", "2"]}]]}], "}"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.925142334780983*^9, 3.92514235301716*^9}, {
  3.925142441917992*^9, 3.9251424442275877`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"d3fcb6c8-3422-4b77-9bad-385445e7ed41"],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", 
   SuperscriptBox["n", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["l", "2"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["n", "2"]}]}], ")"}], " ", "\[Pi]"}], 
  SuperscriptBox["l", "4"]]], "Output",
 CellChangeTimes->{3.925142444587604*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"fee91f14-1dd6-4b12-a3e8-99787a868a78"]
}, Open  ]],

Cell[BoxData[
 FractionBox["\[Pi]", 
  RowBox[{"54", 
   RowBox[{"(", 
    RowBox[{"\[Alpha]", "+", "1"}], ")"}]}]]], "Input",
 CellChangeTimes->{{3.925142498784552*^9, 
  3.9251425040099573`*^9}},ExpressionUUID->"3552833c-223e-4c7f-83a5-\
b2dd943e9a83"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["\[Alpha]", "2"]}], 
     RowBox[{"(", 
      RowBox[{"A", "+", "1"}], ")"}]}], "+", 
    RowBox[{"2", "\[Alpha]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", "A"}], "+", "8"}], ")"}]}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "A"}], "+", "17"}], ")"}]}], ",", "A", ",", 
   "FullSimplify"}], "]"}]], "Input",
 CellChangeTimes->{{3.9251425080597687`*^9, 3.925142554946295*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"e7349a6a-6ba4-4518-a0d0-8f507c7c1195"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "17"}], "+", "\[Alpha]"}], ")"}]}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "\[Alpha]"}], ")"}]}], "+", 
  RowBox[{"A", " ", 
   RowBox[{"(", 
    RowBox[{"2", "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "10"}], "+", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.9251425514679737`*^9, 3.9251425552394867`*^9}},
 CellLabel->"Out[8]=",ExpressionUUID->"ff4ae500-34eb-4722-846e-be93d84c12e2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    SqrtBox[
     RowBox[{
      RowBox[{"\[Alpha]", 
       RowBox[{"(", 
        RowBox[{"\[Alpha]", "-", "10"}], ")"}]}], "-", "2"}]], 
    RowBox[{"\[Alpha]", "+", "1"}]], "/.", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]", "\[Rule]", " ", 
     FractionBox[
      RowBox[{
       SuperscriptBox["l", "2"], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["n", "2"]}]]}], "}"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.925142561058385*^9, 3.925142574503587*^9}, {
  3.925142604933074*^9, 3.925142615294146*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"4e753e71-e96b-4ae5-8737-ada30c135d2a"],

Cell[BoxData[
 FractionBox[
  SqrtBox[
   RowBox[{
    SuperscriptBox["l", "4"], "-", 
    RowBox[{"48", " ", 
     SuperscriptBox["l", "2"], " ", 
     SuperscriptBox["n", "2"]}], "+", 
    RowBox[{"144", " ", 
     SuperscriptBox["n", "4"]}]}]], 
  SuperscriptBox["l", "2"]]], "Output",
 CellChangeTimes->{{3.9251425753180037`*^9, 3.925142615640781*^9}},
 CellLabel->"Out[13]=",ExpressionUUID->"dd73001b-0cf4-4e55-943b-3ef1192c9c04"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["l", "2"], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["n", "2"]}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["n", "2"]}]], "/.", 
   RowBox[{"n", "\[Rule]", 
    RowBox[{"l", " ", 
     SqrtBox["\[Beta]"]}]}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9251430075481367`*^9, 3.925143009326787*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"94d2910e-3526-4a86-a74d-9814774fa483"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1"}], "+", 
  FractionBox["1", 
   RowBox[{"4", " ", "\[Beta]"}]]}]], "Output",
 CellChangeTimes->{3.925143009606689*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"46fb70ed-c9b2-4bbc-a52f-e35d2ede4384"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["\[Pi]", 
     RowBox[{"54", 
      RowBox[{"(", 
       RowBox[{"\[Alpha]", "+", "1"}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[Alpha]", "2"]}], 
       RowBox[{"(", 
        RowBox[{"A", "+", "1"}], ")"}]}], "+", 
      RowBox[{"2", "\[Alpha]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", "A"}], "+", "8"}], ")"}]}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "A"}], "+", "17"}], ")"}]}], ")"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]", "\[Rule]", " ", 
     FractionBox[
      RowBox[{
       SuperscriptBox["l", "2"], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["n", "2"]}]]}], "}"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.925142591298048*^9, 3.925142621199806*^9}, {
  3.925142826835286*^9, 3.925142835531942*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"44918a4d-9144-4e65-a73e-26ffea09c667"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "216"], " ", 
  RowBox[{"(", 
   RowBox[{"72", "+", 
    RowBox[{"48", " ", "A"}], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "A"}], ")"}], " ", 
      SuperscriptBox["l", "2"]}], 
     SuperscriptBox["n", "2"]], "-", 
    FractionBox[
     RowBox[{"144", " ", "A", " ", 
      SuperscriptBox["n", "2"]}], 
     SuperscriptBox["l", "2"]]}], ")"}], " ", "\[Pi]"}]], "Output",
 CellChangeTimes->{3.925142622084186*^9, 3.9251428358579617`*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"5944cf91-dc14-420b-9d3b-7abd4a13725a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"\[Beta]", "\[Equal]", " ", 
    RowBox[{
     SuperscriptBox["n", "2"], "/", 
     SuperscriptBox["l", "2"]}]}], ",", "n"}], "]"}]], "Input",
 CellChangeTimes->{{3.925142666659424*^9, 3.925142676178803*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"24072363-c121-454f-9030-1541b6b718a1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "l"}], " ", 
      SqrtBox["\[Beta]"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", 
     RowBox[{"l", " ", 
      SqrtBox["\[Beta]"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.925142676594672*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"ea15e37d-5020-44a2-83bd-f53404ac972c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["n", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["l", "2"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}], " ", "\[Pi]"}], 
    SuperscriptBox["l", "4"]], "/.", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", 
     RowBox[{"l", " ", 
      SqrtBox["\[Beta]"]}]}], "}"}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.925142655802248*^9, 3.925142682652596*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"bc9b42da-9d16-4d88-9529-ad9b724ebe97"],

Cell[BoxData[
 RowBox[{"4", " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{"1", "-", 
    RowBox[{"2", " ", "\[Beta]"}]}], ")"}], " ", "\[Beta]"}]], "Output",
 CellChangeTimes->{3.925142682954082*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"f79e4084-b726-48ea-bda4-221203f80a75"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", "216"], " ", 
      RowBox[{"(", 
       RowBox[{"72", "+", 
        RowBox[{"48", " ", "A"}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "A"}], ")"}], " ", 
          SuperscriptBox["l", "2"]}], 
         SuperscriptBox["n", "2"]], "-", 
        FractionBox[
         RowBox[{"144", " ", "A", " ", 
          SuperscriptBox["n", "2"]}], 
         SuperscriptBox["l", "2"]]}], ")"}], " ", "\[Pi]"}], "/.", 
     RowBox[{"A", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         RowBox[{
          SuperscriptBox["l", "4"], "-", 
          RowBox[{"48", " ", 
           SuperscriptBox["l", "2"], " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"144", " ", 
           SuperscriptBox["n", "4"]}]}]], 
        SuperscriptBox["l", "2"]]}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"n", "\[Rule]", 
      RowBox[{"l", " ", 
       SqrtBox["\[Beta]"]}]}], "}"}]}], "//", "FullSimplify"}], "//", 
  "PowerExpand"}]], "Input",
 CellChangeTimes->{{3.9251427148585787`*^9, 3.925142739813209*^9}, 
   3.925142775655285*^9, {3.925142849935858*^9, 3.925142888423297*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"4a5fe940-98ea-44a6-b052-fef8227a98a9"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"216", " ", "\[Beta]"}]], 
  RowBox[{"\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SqrtBox[
      RowBox[{"1", "+", 
       RowBox[{"48", " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"3", " ", "\[Beta]"}]}], ")"}]}]}]], "+", 
     RowBox[{"24", " ", "\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"48", " ", "\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"3", " ", "\[Beta]"}]}], ")"}]}]}]]}], "+", 
        RowBox[{"6", " ", "\[Beta]", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"48", " ", "\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"3", " ", "\[Beta]"}]}], ")"}]}]}]]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.9251427262797003`*^9, 3.925142740170745*^9}, 
   3.925142776443508*^9, {3.9251428510076437`*^9, 3.925142889063427*^9}},
 CellLabel->"Out[39]=",ExpressionUUID->"449216e9-a78a-49e3-af7e-bd3c35fa7f79"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{"%", ",", 
   SqrtBox[
    RowBox[{"1", "+", 
     RowBox[{"48", " ", "\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"3", " ", "\[Beta]"}]}], ")"}]}]}]], ",", "FullSimplify"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.925142750290827*^9, 3.9251427634630327`*^9}, 
   3.925142855980537*^9},
 CellLabel->"In[38]:=",ExpressionUUID->"605db1e7-c4a6-49b8-a250-2654358c310b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "216"], " ", "\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{"72", "-", 
     FractionBox["1", "\[Beta]"]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "216"], " ", "\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{"48", "-", 
     FractionBox["1", "\[Beta]"], "-", 
     RowBox[{"144", " ", "\[Beta]"}]}], ")"}], " ", 
   SqrtBox[
    RowBox[{"1", "+", 
     RowBox[{"48", " ", "\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"3", " ", "\[Beta]"}]}], ")"}]}]}]]}]}]], "Output",
 CellChangeTimes->{{3.9251427560605927`*^9, 3.925142764120759*^9}, {
  3.925142857620964*^9, 3.9251428871575603`*^9}},
 CellLabel->"Out[38]=",ExpressionUUID->"df70f092-22b1-4760-b0cd-bfd10f2d5307"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{"%", ",", 
   SqrtBox[
    RowBox[{"1", "+", 
     RowBox[{"48", " ", "\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"3", " ", "\[Beta]"}]}], ")"}]}]}]], ",", "FullSimplify"}], 
  "]"}]], "Input",
 CellChangeTimes->{3.925142784386314*^9, 3.925142892239526*^9},
 CellLabel->"In[40]:=",ExpressionUUID->"2d6a30a0-9249-4a16-846a-5fcb1dcc149b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "216"], " ", "\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{"72", "-", 
     FractionBox["1", "\[Beta]"]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "216"], " ", "\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "48"}], "+", 
     FractionBox["1", "\[Beta]"], "+", 
     RowBox[{"144", " ", "\[Beta]"}]}], ")"}], " ", 
   SqrtBox[
    RowBox[{"1", "+", 
     RowBox[{"48", " ", "\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"3", " ", "\[Beta]"}]}], ")"}]}]}]]}]}]], "Output",
 CellChangeTimes->{3.925142785093184*^9, 3.925142893675902*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"9a93d1a7-cccd-4bb7-86c6-200796c5ae5c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"48", "-", 
   FractionBox["1", "\[Beta]"], "-", 
   RowBox[{"144", " ", "\[Beta]"}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.925190658560009*^9, 3.9251906610584106`*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"dda29b14-cef5-45fc-8cf4-67c5878c85bc"],

Cell[BoxData[
 RowBox[{"48", "-", 
  FractionBox["1", "\[Beta]"], "-", 
  RowBox[{"144", " ", "\[Beta]"}]}]], "Output",
 CellChangeTimes->{3.9251906614189796`*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"d78ded5d-1de2-465b-80d6-e13f0a21bf17"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Sign", "[", 
    RowBox[{"1", "+", 
     RowBox[{"48", " ", "\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"3", " ", "\[Beta]"}]}], ")"}]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Beta]", ",", "0", ",", 
     RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.925190666154421*^9, 3.925190666776464*^9}, {
  3.9251907280163937`*^9, 3.925190752046061*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"d4261974-14a6-461a-b359-e246fee52995"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], 
       LineBox[{{1.020408163265306*^-8, 1.}, {0.004907170402423416, 1.}, {
        0.0098143306007652, 1.}, {0.01513425457174726, 1.}, {
        0.020454178542729323`, 1.}, {0.021075101245375993`, 1.}, {
        0.021696023948022662`, 1.}, {0.022006485299346, 1.}, {
        0.022169660593750026`, 1.}}], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBmIQfTm/3N6Gfbo9Axh82K/HoMYQGoLgH226GcVWi+DX
TC81mHhoBpxvtEaQTYZjFpw/76rnRsPJc+B87v+NMe5y8+H80BXTTxfzLoLz
VQPfvTjcvQTOLz9naT/jy0o4X3yL4D1GxvVw/rZHzmfO22yC8w9lzZWOfLMF
zv+qZsu/Nnc7nM/0c7WAtOouON/sf8K24HV74PwzLSbnjmnth/PlJ7z+ufLd
ATj/9ff7964aHILzl7zafYqv7zCczye7/P2TJ0fg/J7MrWkLVI7B+d8cVj/J
qD8O55cYHdkidvgEnH9/3ZHui4qn4PzfWVdma1adhvO1Hdn/pe0+A+e7L1JM
3yh+DhFesvFKD2POw/k6b0K5r/tegPOF+T9wHPmF4LPsn71eec5FOD/bZPdN
Tu9LcP5qz6QF+74h+Bdm2UVccruMCN/XUgLPpiH4bysazs1eg+A/ZX3WE3gI
wU88I5GjcxbBvzvJ25v9BoIv/e3JrpK7CH5kZJ3Wo0cIfsS92IkPnyD4AFw1
9vE=
        "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQLbWqnVP61WV7BjD4YG+W9ySQ7TWCf1V+I+fetwj+
UcuaNg3JK3D+1mB35ikuCL6UX1rgkqkIfr1H6/wtzxB8xbteNxa3XoXzrcxb
pkgaXYPzY+TO/2S8jOB/PdX7qKDxOpw/gyWuJEjlBpwvfG/rIqYjCD5rbWOI
ZeFNOJ9hZdz6R0K34PyiWet7hQ4h+Hu1OzgE827D+YJeRTpNfHfg/Du6Fy5X
7kHwN8yzV3kSdxfOj11vJij7D8FvaF3YeGfVPTh/7QvZ2Xw+9+F8pRYRD/Zl
CP50ee6v//8j+ADxG37x
        "]]},
      Annotation[#, 
       "Charting`Private`Tag$7202#1"]& ], {}}, {{}, {}}, {{}, {}}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{0, 
      Rational[1, 2]}, {-1., 1.}}, {{0, 0.5}, {-1., 1.}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.925190732264058*^9, 3.925190752484325*^9}},
 CellLabel->"Out[54]=",ExpressionUUID->"8f3b47a0-e428-4c5c-9ec2-8a4d21bdda7c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ToExpression", "[", 
  RowBox[{
  "\"\<\\\\frac{\\\\partial^2 f(x)}{\\\\partial x^2}\>\"", ",", "TeXForm", 
   ",", "HoldForm"}], "]"}]], "Input",
 CellChangeTimes->{{3.925191237014723*^9, 3.925191237016419*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"e7210cf5-4236-42ad-b91f-23d6eec24d1c"],

Cell[BoxData[
 TagBox[
  RowBox[{
   SubscriptBox["\[PartialD]", 
    RowBox[{"{", 
     RowBox[{"x", ",", "2"}], "}"}]], 
   RowBox[{"f", "[", "x", "]"}]}],
  HoldForm]], "Output",
 CellChangeTimes->{3.925191238582876*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"19d20ceb-49e9-4b0e-9659-e266bab91c34"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"4", " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "\[Beta]"}]}], ")"}], " ", "\[Beta]"}], ",", 
     RowBox[{
      RowBox[{
       FractionBox["1", "216"], " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{"72", "-", 
         FractionBox["1", "\[Beta]"]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "216"], " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{"48", "-", 
         FractionBox["1", "\[Beta]"], "-", 
         RowBox[{"144", " ", "\[Beta]"}]}], ")"}], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{"48", " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "\[Beta]"}]}], ")"}]}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       FractionBox["1", "216"], " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{"72", "-", 
         FractionBox["1", "\[Beta]"]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "216"], " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "48"}], "+", 
         FractionBox["1", "\[Beta]"], "+", 
         RowBox[{"144", " ", "\[Beta]"}]}], ")"}], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{"48", " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "\[Beta]"}]}], ")"}]}]}]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Beta]", ",", "0", ",", 
     RowBox[{"1", "/", "25"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.3"}], ",", "0.5"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ToExpression", "[", 
       RowBox[{"\"\<\\\\beta\>\"", ",", "TeXForm", ",", "HoldForm"}], "]"}], 
      ",", 
      RowBox[{"ToExpression", "[", 
       RowBox[{"\"\<S\>\"", ",", "TeXForm", ",", "HoldForm"}], "]"}]}], 
     "}"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(S\), \(NUT\)]\)\>\"", ",", 
      "\"\<\!\(\*SubsuperscriptBox[\(S\), \(Bolt\), \((+)\)]\)\>\"", ",", 
      "\"\<\!\(\*SubsuperscriptBox[\(S\), \(Bolt\), \((-)\)]\)\>\""}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.925142647404657*^9, 3.925142647941128*^9}, {
  3.925142685817421*^9, 3.9251426960718117`*^9}, {3.92514290107061*^9, 
  3.925142912616335*^9}, {3.925190415444051*^9, 3.925190415656618*^9}, {
  3.925191091824932*^9, 3.9251911847723827`*^9}, {3.925191248866436*^9, 
  3.925191355497446*^9}, {3.925191469448989*^9, 3.925191521926374*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"ed82fa29-2fc3-4a59-8853-140d41c06e6b"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVx3k4lAkAx3G0kiKJUEszKme1SaRD86tdOzOOdGdiU87COipHjmUa9Thy
ZOQYkevN0SNH2ZhhlR3NKpMjNDV6c9aI7GY6dhV22z++z/f5GHoGH/RRUlBQ
cP7a/7ex+zQVraZGy58cnU1SodM0bJp4DYI3NA6rh6tpvQ5r3ITsOMEM7TFt
XPmBlRU2BDJCvQSq0FCqVwqyssPmcNWgI4KVmIzPUxnechh3oib8nQVmcFTW
yJFYeuPDrOsbB8F2jIk6/hFbhGIFLdPUXmCPWLMasmnDRfAVR9OYXa6gysvG
22avwtU0Rj9gwgtb3nHMSg0L8Yh/fiTOyR8TCQy9lksEPNNkPsn5ISjofnK3
brgScsEZeo3kHHRlQzwJWQ1Gd8U2bVYETuv1Kq2i3kaWlLWW2h4FvXVS7RO/
1+PToCxy4dwvCJE/5+60boC6TPNMdhMbRyyV8uqkfFS6UQZ03DhwlU74/bu/
Ga0Ofq3+8niYWCV0jTW2wLY6qda96hLUy7bnn628j93pvP57zASYk/0W+oOt
KB+LW9CqkoQ/1GsZhRuFSK4vuZXVkowU4xEnaWgb/lb8NVXikgL1d/k354gH
EAkLwvlaaVj/uV7KnxKBsiA8a9HtdHzqaI2KpbQj0I37Mpp/BeuLi+rK/R4i
SZ5gQWZlINNI37a46hH8mWEGYV5c5CSNhY8860DMs8dLj3+fCfrxUmeGwWMc
Mll9LXr5VbCEdlrajp04fSflVfzLq9hEqyamz3ShOtLX6kVTFkplf/GPsbrB
n7dZHZCcjT/Nrnmlvu1Gu6ZZbAiZjdGf5qNlJj34+FuomoN/DqrKZqi8lB4E
C7oal9Nzkc7QO7jW7Amqw9YoLNfi4Rvptq5CwROsDhhy9JjmocDhy0yvSy8O
UbItZffzYF+RFr94oheiZf6SoynXoGvILhs83wd/20q2jl8+3jSyXjpp9aPX
eKhNzaYAW6W+5gMl/Qh05Kgf0rkOoe59rmzXU4i/05/uen0d1hW3rYw6n8Jv
Xx93651CHByKTFR3k0C/Pzo/nFkE6qK+HYffS/DaQ3XXVE0RTo0bK0yyn+Hh
ZfHgEmoxxKon1UUrn8Ox77oHJa0YrfO+/XtqnmPT7FuLzg/FWHBMm7lxhxQb
WkOUjLxLsDM3LM22W4rLPiGGuuISME19eB1uA0gyjaPMby7FlKec++3YAIoS
hZTUolKkCl34wREvsLI9PrBBhUAwPeiUpwKJTu9u7YuqBIbmRC1tSiQuKho0
719CwCzv/RITZRLvdtxdPLGUgOWF9oRJVRKiW+Pl+jpfreqhHKpF4mzm3pEL
6whMKezVizcmIXbXdXHaQ4CZvqyA50SC88VrXu8HAtuGX1V/diZhk1t745Ud
gRnd9LtuB0iU9Nh/iGUS+LzleLnBURKRdjEZdfsITBiNLy0+QcLYfLhDx53A
henGjzfOkngh2nhu9ASBmiti74VhJDK8olbVeny1dv1D3wgSs/lafvY+BMw7
5kNNYkj0atAXxvxMQFPOOVBxiURiFfcWM4jAQIN18KJEEjT7wcMrQghEeTZz
TieTuMk5X1p9jsBW3x8vm6aTOEl54BAdRmD/PQY7MYPEimZNOSOCAOYMAsYz
STxiufO0IwkoUtsdmdkk2B9v7h6OIpBjQl9TkUviP1LnWtw=
          "]]}, 
        Annotation[#, "Charting`Private`Tag$13428#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwBQQK+/SFib1JlAgAAACMAAAACAAAAPFtoKVNmiz8zMzMzMzPTv/cBtY3X
V4w/s7T6Dz3vzb/Gw512uROOPxXfAa9VVcC/HwN2lQiyjz8MWVwcn8ikv21b
kt57uZA/3meNIyCzpT+J8ocw3ZWRPw4dEUnQLb0/akh1HXVjkj+YdlHZ0CfG
P3zYzQ5dQpM/FRIlEGhpzT9TJx6bexKUP+AzCEXEsdE/aLOM5YPelD+9z4fe
U0jUP655ZjTcu5U/RtWDk8G61j/Cvw1wFr+VP5WW2Rgww9Y/1gW1q1DClT8r
ogVlmcvWP/+RAyPFyJU/lwcmTFzc1j9QqqARrtWVP85f1Smj/dY/8dra7n/v
lT9alyiKMz/XPzQ8T6kjI5Y/03u1lE2+1z9IgvbkXSaWP6S6h64Qxtc/XMid
IJgplj/ETII2zs3XP4RU7JcMMJY/EapMfTjd1z/VbImG9TyWP9BnkFHJ+9c/
dp3DY8dWlj8C/4qr1jfYP7n+Nx5ripY/he7HQWOr2D+28fCZ6o2WP0yttwv7
stg/suSpFWqRlj/hBE2/irrYP6zKGw1pmJY/6p+tbJHJ2D+glv/7ZqaWP03t
9A4459g/iC7H2WLClj+0CjXcvSDZP4UhgFXixZY/iHkR170n2T+CFDnRYcmW
P/nPFEixLtk/fPqqyGDQlj8nNrTjbjzZP3ntY0Tg05Y/4nKjYzZD2T924BzA
X9eWP8ymP3PrSdk/c9PVO9/alj+i5TqjiVDZP/DjcBJS3ZY/Y+QiPhdV2T+9
JhxA
          "]]}, Annotation[#, "Charting`Private`Tag$13428#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwB8QIO/SFib1JlAgAAAC4AAAACAAAAN0T27XsMDD4AAAAAAABAPg83u5m3
uuk+AACAGZ9CKT8iW8OAf7r5PgAAwJCIQjk/LG1HdGO6CT8AAJA0rkJJPzF2
CW5Vuhk/AAAcLiNDWT+zeupqTropPwCASFgjRGk/9Pxa6Uq6OT8AIKdNNEZ5
PxU+kyhJukk/AIgHBXVKiT+5AeOOSM9aPwDfjvTeZJo/Wih8HGvqYz8AAtb5
3aKjP8q5eOJ/TGo/QMvvXFr4qT9ijudlipxwPyCQTfXybrA/8rpxRq/Xcz8A
E30LOaqzP0fQqDgUWHc/IETUN9outz+V2lgjIMh6P8CWc/+dp7o/9t/neQb9
fT8AAx4aIum9Pw3nEXGWu4A/xHdQOi27wD+pWx/bFluCP7hiLu9dZsI/wUpp
wWrygz+E6PjtCAzEPzyuibBerIU/SmtGIx3ZxT9Aj5nVv0iHP6aaAI4Mi8c/
p+R/A8EHiT9GJQ5K7mXJP4q0oq2Vvoo/WCTw2z09yz/3AbWN11eMP4HLiAft
+cw/xsOddrkTjj+JpfUck+LOPx8DdpUIso8/kktnYrhY0D9tW5Lee7mQP/n9
CgPAV9E/ifKHMN2VkT8S4uHUKFfSP2pIdR11Y5I/HzrJY75K0z982M0OXUKT
P9a8/VXXWdQ/Uycem3sSlD/eQOETGl/VP2izjOWD3pQ/rXT4yhZp1j+ueWY0
3LuVPz7zwrP7mNc/uf43HmuKlj8DRM9oJczYP7bx8JnqjZY/at0hgavR2D+y
5KkVapGWP0Hz4Z4119g/rMobDWmYlj+6MfNoVuLYP6CW//tmppY/cXVKPc74
2D+ILsfZYsKWPxyQXx3FJtk/hSGAVeLFlj+EZC3WoizZP4IUOdFhyZY/qZuY
JYky2T98+qrIYNCWP/PEZzhzPtk/ee1jRODTlj8GDBiqeUTZP3bgHMBf15Y/
uqseoI5K2T9z09U739qWP2CMlou2UNk/8ONwElLdlj+r046wF1XZPyJ1XkM=

          "]]}, Annotation[#, "Charting`Private`Tag$13428#3"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {0, 0}}, PlotRangeClipping -> True, ImagePadding -> 
     All, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        TagBox[
         TagBox["\[Beta]", HoldForm], HoldForm], TraditionalForm], 
       FormBox[
        TagBox["S", HoldForm], TraditionalForm]}, AxesOrigin -> {0, 0}, 
     DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0., 0.039999999183673474`}, {-0.3, 0.5}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {Automatic, Automatic}}, 
     Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*SubscriptBox[\\(S\\), \\(NUT\\)]\\)\"", 
       "\"\\!\\(\\*SubsuperscriptBox[\\(S\\), \\(Bolt\\), \\((+)\\)]\\)\"", 
       "\"\\!\\(\\*SubsuperscriptBox[\\(S\\), \\(Bolt\\), \\((-)\\)]\\)\""}, 
      "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.925142690419673*^9, 3.925142696304678*^9}, {
   3.9251429097997723`*^9, 3.925142912933978*^9}, 3.9251904161047983`*^9, {
   3.9251910924210567`*^9, 3.925191139877122*^9}, 3.925191185787101*^9, {
   3.925191249934331*^9, 3.9251912682731657`*^9}, {3.9251913048989363`*^9, 
   3.925191357550311*^9}, 3.925191522782013*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"22b28bc7-c9f6-43a8-af31-36d306e36efc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\</home/user/u0132952/Downloads/ads4NUTBolt.pdf\>\"", ",", 
   TemplateBox[{
     GraphicsBox[{{{{}, {}, 
         TagBox[{
           Directive[
            Opacity[1.], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[1.6]], 
           LineBox[CompressedData["
1:eJwVx3k4lAkAx3G0kiKJUEszKme1SaRD86tdOzOOdGdiU87COipHjmUa9Thy
ZOQYkevN0SNH2ZhhlR3NKpMjNDV6c9aI7GY6dhV22z++z/f5GHoGH/RRUlBQ
cP7a/7ex+zQVraZGy58cnU1SodM0bJp4DYI3NA6rh6tpvQ5r3ITsOMEM7TFt
XPmBlRU2BDJCvQSq0FCqVwqyssPmcNWgI4KVmIzPUxnechh3oib8nQVmcFTW
yJFYeuPDrOsbB8F2jIk6/hFbhGIFLdPUXmCPWLMasmnDRfAVR9OYXa6gysvG
22avwtU0Rj9gwgtb3nHMSg0L8Yh/fiTOyR8TCQy9lksEPNNkPsn5ISjofnK3
brgScsEZeo3kHHRlQzwJWQ1Gd8U2bVYETuv1Kq2i3kaWlLWW2h4FvXVS7RO/
1+PToCxy4dwvCJE/5+60boC6TPNMdhMbRyyV8uqkfFS6UQZ03DhwlU74/bu/
Ga0Ofq3+8niYWCV0jTW2wLY6qda96hLUy7bnn628j93pvP57zASYk/0W+oOt
KB+LW9CqkoQ/1GsZhRuFSK4vuZXVkowU4xEnaWgb/lb8NVXikgL1d/k354gH
EAkLwvlaaVj/uV7KnxKBsiA8a9HtdHzqaI2KpbQj0I37Mpp/BeuLi+rK/R4i
SZ5gQWZlINNI37a46hH8mWEGYV5c5CSNhY8860DMs8dLj3+fCfrxUmeGwWMc
Mll9LXr5VbCEdlrajp04fSflVfzLq9hEqyamz3ShOtLX6kVTFkplf/GPsbrB
n7dZHZCcjT/Nrnmlvu1Gu6ZZbAiZjdGf5qNlJj34+FuomoN/DqrKZqi8lB4E
C7oal9Nzkc7QO7jW7Amqw9YoLNfi4Rvptq5CwROsDhhy9JjmocDhy0yvSy8O
UbItZffzYF+RFr94oheiZf6SoynXoGvILhs83wd/20q2jl8+3jSyXjpp9aPX
eKhNzaYAW6W+5gMl/Qh05Kgf0rkOoe59rmzXU4i/05/uen0d1hW3rYw6n8Jv
Xx93651CHByKTFR3k0C/Pzo/nFkE6qK+HYffS/DaQ3XXVE0RTo0bK0yyn+Hh
ZfHgEmoxxKon1UUrn8Ox77oHJa0YrfO+/XtqnmPT7FuLzg/FWHBMm7lxhxQb
WkOUjLxLsDM3LM22W4rLPiGGuuISME19eB1uA0gyjaPMby7FlKec++3YAIoS
hZTUolKkCl34wREvsLI9PrBBhUAwPeiUpwKJTu9u7YuqBIbmRC1tSiQuKho0
719CwCzv/RITZRLvdtxdPLGUgOWF9oRJVRKiW+Pl+jpfreqhHKpF4mzm3pEL
6whMKezVizcmIXbXdXHaQ4CZvqyA50SC88VrXu8HAtuGX1V/diZhk1t745Ud
gRnd9LtuB0iU9Nh/iGUS+LzleLnBURKRdjEZdfsITBiNLy0+QcLYfLhDx53A
henGjzfOkngh2nhu9ASBmiti74VhJDK8olbVeny1dv1D3wgSs/lafvY+BMw7
5kNNYkj0atAXxvxMQFPOOVBxiURiFfcWM4jAQIN18KJEEjT7wcMrQghEeTZz
TieTuMk5X1p9jsBW3x8vm6aTOEl54BAdRmD/PQY7MYPEimZNOSOCAOYMAsYz
STxiufO0IwkoUtsdmdkk2B9v7h6OIpBjQl9TkUviP1LnWtw=
            "]]}, 
          Annotation[#, "Charting`Private`Tag$13428#1"]& ], 
         TagBox[{
           Directive[
            Opacity[1.], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[1.6]], 
           LineBox[CompressedData["
1:eJwBQQK+/SFib1JlAgAAACMAAAACAAAAPFtoKVNmiz8zMzMzMzPTv/cBtY3X
V4w/s7T6Dz3vzb/Gw512uROOPxXfAa9VVcC/HwN2lQiyjz8MWVwcn8ikv21b
kt57uZA/3meNIyCzpT+J8ocw3ZWRPw4dEUnQLb0/akh1HXVjkj+YdlHZ0CfG
P3zYzQ5dQpM/FRIlEGhpzT9TJx6bexKUP+AzCEXEsdE/aLOM5YPelD+9z4fe
U0jUP655ZjTcu5U/RtWDk8G61j/Cvw1wFr+VP5WW2Rgww9Y/1gW1q1DClT8r
ogVlmcvWP/+RAyPFyJU/lwcmTFzc1j9QqqARrtWVP85f1Smj/dY/8dra7n/v
lT9alyiKMz/XPzQ8T6kjI5Y/03u1lE2+1z9IgvbkXSaWP6S6h64Qxtc/XMid
IJgplj/ETII2zs3XP4RU7JcMMJY/EapMfTjd1z/VbImG9TyWP9BnkFHJ+9c/
dp3DY8dWlj8C/4qr1jfYP7n+Nx5ripY/he7HQWOr2D+28fCZ6o2WP0yttwv7
stg/suSpFWqRlj/hBE2/irrYP6zKGw1pmJY/6p+tbJHJ2D+glv/7ZqaWP03t
9A4459g/iC7H2WLClj+0CjXcvSDZP4UhgFXixZY/iHkR170n2T+CFDnRYcmW
P/nPFEixLtk/fPqqyGDQlj8nNrTjbjzZP3ntY0Tg05Y/4nKjYzZD2T924BzA
X9eWP8ymP3PrSdk/c9PVO9/alj+i5TqjiVDZP/DjcBJS3ZY/Y+QiPhdV2T+9
JhxA
            "]]}, Annotation[#, "Charting`Private`Tag$13428#2"]& ], 
         TagBox[{
           Directive[
            Opacity[1.], 
            RGBColor[0.560181, 0.691569, 0.194885], 
            AbsoluteThickness[1.6]], 
           LineBox[CompressedData["
1:eJwB8QIO/SFib1JlAgAAAC4AAAACAAAAN0T27XsMDD4AAAAAAABAPg83u5m3
uuk+AACAGZ9CKT8iW8OAf7r5PgAAwJCIQjk/LG1HdGO6CT8AAJA0rkJJPzF2
CW5Vuhk/AAAcLiNDWT+zeupqTropPwCASFgjRGk/9Pxa6Uq6OT8AIKdNNEZ5
PxU+kyhJukk/AIgHBXVKiT+5AeOOSM9aPwDfjvTeZJo/Wih8HGvqYz8AAtb5
3aKjP8q5eOJ/TGo/QMvvXFr4qT9ijudlipxwPyCQTfXybrA/8rpxRq/Xcz8A
E30LOaqzP0fQqDgUWHc/IETUN9outz+V2lgjIMh6P8CWc/+dp7o/9t/neQb9
fT8AAx4aIum9Pw3nEXGWu4A/xHdQOi27wD+pWx/bFluCP7hiLu9dZsI/wUpp
wWrygz+E6PjtCAzEPzyuibBerIU/SmtGIx3ZxT9Aj5nVv0iHP6aaAI4Mi8c/
p+R/A8EHiT9GJQ5K7mXJP4q0oq2Vvoo/WCTw2z09yz/3AbWN11eMP4HLiAft
+cw/xsOddrkTjj+JpfUck+LOPx8DdpUIso8/kktnYrhY0D9tW5Lee7mQP/n9
CgPAV9E/ifKHMN2VkT8S4uHUKFfSP2pIdR11Y5I/HzrJY75K0z982M0OXUKT
P9a8/VXXWdQ/Uycem3sSlD/eQOETGl/VP2izjOWD3pQ/rXT4yhZp1j+ueWY0
3LuVPz7zwrP7mNc/uf43HmuKlj8DRM9oJczYP7bx8JnqjZY/at0hgavR2D+y
5KkVapGWP0Hz4Z4119g/rMobDWmYlj+6MfNoVuLYP6CW//tmppY/cXVKPc74
2D+ILsfZYsKWPxyQXx3FJtk/hSGAVeLFlj+EZC3WoizZP4IUOdFhyZY/qZuY
JYky2T98+qrIYNCWP/PEZzhzPtk/ee1jRODTlj8GDBiqeUTZP3bgHMBf15Y/
uqseoI5K2T9z09U739qWP2CMlou2UNk/8ONwElLdlj+r046wF1XZPyJ1XkM=

            "]]}, Annotation[#, "Charting`Private`Tag$13428#3"]& ]}}, {}}, {
      DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
       AxesOrigin -> {0, 0}, 
       FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
       GridLines -> {None, None}, DisplayFunction -> Identity, 
       PlotRangePadding -> {{
          Scaled[0.02], 
          Scaled[0.02]}, {0, 0}}, PlotRangeClipping -> True, ImagePadding -> 
       All, DisplayFunction -> Identity, AspectRatio -> 
       NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
       AxesLabel -> {
         FormBox[
          TagBox[
           TagBox["\[Beta]", HoldForm], HoldForm], TraditionalForm], 
         FormBox[
          TagBox["S", HoldForm], TraditionalForm]}, AxesOrigin -> {0, 0}, 
       DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}},
        FrameLabel -> {{None, None}, {None, None}}, 
       FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
       GridLines -> {None, None}, GridLinesStyle -> Directive[
         GrayLevel[0.5, 0.4]], 
       Method -> {
        "DefaultBoundaryStyle" -> Automatic, 
         "DefaultGraphicsInteraction" -> {
          "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
           "Effects" -> {
            "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2},
              "Droplines" -> {
              "freeformCursorMode" -> True, 
               "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
         "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
         None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& ), "CopiedValueFunction" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& )}}, 
       PlotRange -> {{0., 0.039999999183673474`}, {-0.3, 0.5}}, 
       PlotRangeClipping -> True, PlotRangePadding -> {{
          Scaled[0.02], 
          Scaled[0.02]}, {Automatic, Automatic}}, 
       Ticks -> {Automatic, Automatic}}], 
     FormBox[
      FormBox[
       TemplateBox[{
        "\"\\!\\(\\*SubscriptBox[\\(S\\), \\(NUT\\)]\\)\"", 
         "\"\\!\\(\\*SubsuperscriptBox[\\(S\\), \\(Bolt\\), \\((+)\\)]\\)\"", 
         "\"\\!\\(\\*SubsuperscriptBox[\\(S\\), \\(Bolt\\), \\((-)\\)]\\)\""},
         "LineLegend", DisplayFunction -> (FormBox[
          StyleBox[
           StyleBox[
            PaneBox[
             TagBox[
              GridBox[{{
                 TagBox[
                  GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                   GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                   AutoDelete -> False, 
                   GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                   GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                   GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
               GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}},
                AutoDelete -> False, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
              "Grid"], Alignment -> Left, AppearanceElements -> None, 
             ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
             "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
           FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
           False], TraditionalForm]& ), 
        InterpretationFunction :> (RowBox[{"LineLegend", "[", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                 ",", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                 ",", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], 
                   "]"}]}], "}"}], ",", 
             RowBox[{"{", 
               RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
             RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
             RowBox[{"LabelStyle", "\[Rule]", 
               RowBox[{"{", "}"}]}], ",", 
             RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
        Editable -> True], TraditionalForm], TraditionalForm]},
    "Legended",
    DisplayFunction->(GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"], 
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, GridBoxItemSize -> Automatic, 
      BaselinePosition -> {1, 1}]& ),
    Editable->True,
    InterpretationFunction->(RowBox[{"Legended", "[", 
       RowBox[{#, ",", 
         RowBox[{"Placed", "[", 
           RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]}], "]"}]], "Input",
 CellChangeTimes->{{3.925191368798666*^9, 3.9251913702595873`*^9}, {
  3.925191428700048*^9, 3.925191456647806*^9}, {3.9251915267302837`*^9, 
  3.9251915349246893`*^9}, {3.925191612186638*^9, 3.925191612378706*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"b0cbc2ca-5e08-4b8e-b2cc-fda842e8d8fa"],

Cell[BoxData["\<\"/home/user/u0132952/Downloads/ads4NUTBolt.pdf\"\>"], \
"Output",
 CellChangeTimes->{3.925191545269794*^9, 3.925191616099934*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"98c4ff76-0fd8-4581-b754-6492c7129d05"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "+", 
     RowBox[{"48", " ", "\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"3", " ", "\[Beta]"}]}], ")"}]}]}], "\[Equal]", "0"}], ",", 
   "\[Beta]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9251429394929533`*^9, 3.925142941907826*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"350f6769-adb6-4518-9f12-0ed220473680"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Beta]", "\[Rule]", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        SqrtBox["3"]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Beta]", "\[Rule]", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        SqrtBox["3"]}], ")"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.925142942186172*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"0684c8ac-f40e-4dbf-a105-1706bab869eb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    FractionBox["1", 
     RowBox[{"4", " ", "\[Beta]"}]]}], "/.", 
   RowBox[{"\[Beta]", "\[Rule]", 
    RowBox[{
     FractionBox["1", "12"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SqrtBox["3"]}], ")"}]}]}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.925143158820691*^9, 3.925143162223102*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"17d51a62-e45c-4b60-af50-379a21bf10e9"],

Cell[BoxData[
 RowBox[{"5", "-", 
  RowBox[{"3", " ", 
   SqrtBox["3"]}]}]], "Output",
 CellChangeTimes->{{3.925143159388636*^9, 3.925143162509306*^9}},
 CellLabel->"Out[46]=",ExpressionUUID->"ad3ae2bc-dc0f-40f2-8966-6d46eb73c626"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"5", "-", 
   RowBox[{"3", " ", 
    SqrtBox["3"]}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.925143165388513*^9, 3.925143166012681*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"463c570e-8022-4c49-8028-975f625112e9"],

Cell[BoxData[
 RowBox[{"-", "0.19615242270663202`"}]], "Output",
 CellChangeTimes->{3.925143166243685*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"ffbc238a-520d-4c0d-bb0a-a8697d6f671e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "1"}], "+", 
   FractionBox["1", 
    RowBox[{"4", " ", "\[Beta]"}]]}], "/.", 
  RowBox[{"\[Beta]", "\[Rule]", 
   FractionBox["1", "4"]}]}]], "Input",
 CellChangeTimes->{{3.925190446683226*^9, 3.925190451847472*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"870f6bd9-6411-4894-9fa4-13d4727eb994"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.925190452220426*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"120e04e2-f3fb-4e98-b3ac-e94e7b2c1db6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"12", "\[Beta]"}]], 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"48", "\[Beta]"}], "+", 
        RowBox[{"144", 
         SuperscriptBox["\[Beta]", "2"]}]}]]}], ")"}]}], "\[Equal]", "1"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.925192497042095*^9, 3.9251925582373333`*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"74bb70ef-06b2-4e51-9814-c0f12c32268a"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{{3.925192552640295*^9, 3.925192558527499*^9}},
 CellLabel->"Out[76]=",ExpressionUUID->"7f581d58-fe0c-4dd7-a41e-2532caeb773b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{"1", "-", 
    RowBox[{"48", "\[Beta]"}], "+", 
    RowBox[{"144", 
     SuperscriptBox["\[Beta]", "2"]}]}], ">", "0"}], "]"}]], "Input",
 CellChangeTimes->{{3.925192584434989*^9, 3.925192586873266*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"4faed433-ab74-40b8-946f-e85047fae485"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]", "<", 
   RowBox[{
    FractionBox["1", "12"], " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", 
      SqrtBox["3"]}], ")"}]}]}], "||", 
  RowBox[{"\[Beta]", ">", 
   RowBox[{
    FractionBox["1", "12"], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      SqrtBox["3"]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.925192587123726*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"340412a7-f9c3-4e03-afe4-7ce920d768dc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", "-", 
    SqrtBox["3"]}], "12"], "//", "N"}]], "Input",
 CellChangeTimes->{{3.9251927190590057`*^9, 3.925192724729775*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"66b07b55-b837-497a-96ee-bb7c377aca6e"],

Cell[BoxData["0.02232909936926023`"], "Output",
 CellChangeTimes->{3.925192725013969*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"329354c1-e767-4ac2-9a1b-5981200704a2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "12"], " ", 
   RowBox[{"(", 
    RowBox[{"2", "-", 
     SqrtBox["3"]}], ")"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.9251926631451283`*^9, 3.925192663537175*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"088c9292-4991-4a19-a495-48ad46f1732f"],

Cell[BoxData["0.02232909936926023`"], "Output",
 CellChangeTimes->{3.925192663755694*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"d50f831f-3051-4af4-a789-24ceaa97371e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 SqrtBox["0.02232909936926023`"]], "Input",
 CellChangeTimes->{{3.925192698547591*^9, 3.92519269927857*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"0e78db1d-2c32-4138-ab98-4ba72129742c"],

Cell[BoxData["0.14942924536134228`"], "Output",
 CellChangeTimes->{3.925192700267597*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"e15dd84f-3171-47c0-8919-59fa71078ec2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"12", "\[Beta]"}]], 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"48", "\[Beta]"}], "+", 
        RowBox[{"144", 
         SuperscriptBox["\[Beta]", "2"]}]}]]}], ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Beta]", ",", 
     FractionBox["1", "1000"], ",", 
     RowBox[{"1", "/", "10"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"WorkingPrecision", "\[Rule]", "30"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.925192574922223*^9, 3.9251926544740868`*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"6e066332-b076-4525-8a6f-a296e8a60a4c"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVjmk41IsegMVR2WemMJZsja0IpSKa38/SpHCaxtoY69gpy5FljoRkl8r4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       "]]},
     Annotation[#, "Charting`Private`Tag$14015#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.0010000020204081633`, 3.7590181316726827`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{450.6249999999998, Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.925192578845093*^9, 3.925192654929441*^9}},
 CellLabel->"Out[82]=",ExpressionUUID->"6b283b41-7c4f-4645-9188-af7a57015521"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"4", " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "\[Beta]"}]}], ")"}], " ", "\[Beta]"}], "\[Equal]", 
    " ", 
    RowBox[{
     RowBox[{
      FractionBox["1", "216"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"72", "-", 
        FractionBox["1", "\[Beta]"]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "216"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"48", "-", 
        FractionBox["1", "\[Beta]"], "-", 
        RowBox[{"144", " ", "\[Beta]"}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"48", " ", "\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"3", " ", "\[Beta]"}]}], ")"}]}]}]]}]}]}], ",", 
   "\[Beta]"}], "]"}]], "Input",
 CellChangeTimes->{{3.925193144163656*^9, 3.925193150556476*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"8b66aecc-279a-41cf-8f10-a8cea41e2624"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[Beta]", "\[Rule]", 
    RowBox[{
     FractionBox["1", "36"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "-", 
       RowBox[{"2", " ", 
        SqrtBox["10"]}]}], ")"}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.925193150936757*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"24f5204e-17fc-4910-be4f-d1f5a39c913f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "36"], " ", 
   RowBox[{"(", 
    RowBox[{"7", "-", 
     RowBox[{"2", " ", 
      SqrtBox["10"]}]}], ")"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.925193169179881*^9, 3.925193169491926*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"417dbdd8-a543-40c6-9e93-acaeebda4eef"],

Cell[BoxData["0.018762352212867803`"], "Output",
 CellChangeTimes->{3.925193169690889*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"3b093821-77c2-4717-9c7f-a894fb96e227"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"100", "+", "80", "+", "20"}], ")"}], "14"}]], "Input",
 CellChangeTimes->{{3.925198118758944*^9, 3.925198168203903*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"9919fee9-a155-4206-a9c8-c3400863df98"],

Cell[BoxData["2800"], "Output",
 CellChangeTimes->{3.925198169662019*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"dffed556-9f07-4bbf-9bee-5e68c729bbe8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"7.8", " ", "%"}]], "Input",
 CellChangeTimes->{{3.92519817421307*^9, 3.925198178939596*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"ece7addc-057a-47bc-9e21-090ada0538a3"],

Cell[BoxData["21840.`"], "Output",
 CellChangeTimes->{3.925198179258841*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"b2fec0f4-6346-49fd-a422-9fde74b5efed"]
}, Open  ]]
},
WindowSize->{1260., 759.75},
WindowMargins->{{-1260, Automatic}, {Automatic, 7.5}},
Magnification:>1.2 Inherited,
FrontEndVersion->"12.1 for Linux x86 (64-bit) (March 14, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"ff794b07-f230-43b3-b56b-36b68d38e5ae"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 393, 9, 35, "Input",ExpressionUUID->"05a4d874-12a1-4f34-b41d-6af4c7a3fd72"],
Cell[976, 33, 304, 7, 39, "Output",ExpressionUUID->"50c9e40c-8161-49b5-a38a-701721ead716"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1317, 45, 448, 12, 55, "Input",ExpressionUUID->"408cbb17-f33f-4f27-a1ed-c4e9a4fa3e48"],
Cell[1768, 59, 490, 13, 59, "Output",ExpressionUUID->"abde4e8b-d0b3-4eca-88b0-8e1979b94a9b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2295, 77, 757, 23, 59, "Input",ExpressionUUID->"d3fcb6c8-3422-4b77-9bad-385445e7ed41"],
Cell[3055, 102, 394, 11, 62, "Output",ExpressionUUID->"fee91f14-1dd6-4b12-a3e8-99787a868a78"]
}, Open  ]],
Cell[3464, 116, 254, 7, 52, "Input",ExpressionUUID->"3552833c-223e-4c7f-83a5-b2dd943e9a83"],
Cell[CellGroupData[{
Cell[3743, 127, 599, 18, 37, "Input",ExpressionUUID->"e7349a6a-6ba4-4518-a0d0-8f507c7c1195"],
Cell[4345, 147, 574, 18, 39, "Output",ExpressionUUID->"ff4ae500-34eb-4722-846e-be93d84c12e2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4956, 170, 731, 22, 60, "Input",ExpressionUUID->"4e753e71-e96b-4ae5-8737-ada30c135d2a"],
Cell[5690, 194, 435, 12, 63, "Output",ExpressionUUID->"dd73001b-0cf4-4e55-943b-3ef1192c9c04"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6162, 211, 488, 14, 56, "Input",ExpressionUUID->"94d2910e-3526-4a86-a74d-9814774fa483"],
Cell[6653, 227, 240, 6, 56, "Output",ExpressionUUID->"46fb70ed-c9b2-4bbc-a52f-e35d2ede4384"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6930, 238, 1069, 34, 57, "Input",ExpressionUUID->"44918a4d-9144-4e65-a73e-26ffea09c667"],
Cell[8002, 274, 601, 17, 63, "Output",ExpressionUUID->"5944cf91-dc14-420b-9d3b-7abd4a13725a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8640, 296, 347, 8, 37, "Input",ExpressionUUID->"24072363-c121-454f-9030-1541b6b718a1"],
Cell[8990, 306, 422, 13, 42, "Output",ExpressionUUID->"ea15e37d-5020-44a2-83bd-f53404ac972c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9449, 324, 597, 17, 59, "Input",ExpressionUUID->"bc9b42da-9d16-4d88-9529-ad9b724ebe97"],
Cell[10049, 343, 279, 6, 39, "Output",ExpressionUUID->"f79e4084-b726-48ea-bda4-221203f80a75"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10365, 354, 1337, 39, 63, "Input",ExpressionUUID->"4a5fe940-98ea-44a6-b052-fef8227a98a9"],
Cell[11705, 395, 1296, 37, 56, "Output",ExpressionUUID->"449216e9-a78a-49e3-af7e-bd3c35fa7f79"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13038, 437, 475, 13, 42, "Input",ExpressionUUID->"605db1e7-c4a6-49b8-a250-2654358c310b"],
Cell[13516, 452, 779, 22, 56, "Output",ExpressionUUID->"df70f092-22b1-4760-b0cd-bfd10f2d5307"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14332, 479, 445, 12, 42, "Input",ExpressionUUID->"2d6a30a0-9249-4a16-846a-5fcb1dcc149b"],
Cell[14780, 493, 745, 22, 56, "Output",ExpressionUUID->"9a93d1a7-cccd-4bb7-86c6-200796c5ae5c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15562, 520, 302, 6, 54, "Input",ExpressionUUID->"dda29b14-cef5-45fc-8cf4-67c5878c85bc"],
Cell[15867, 528, 242, 5, 56, "Output",ExpressionUUID->"d78ded5d-1de2-465b-80d6-e13f0a21bf17"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16146, 538, 581, 15, 35, "Input",ExpressionUUID->"d4261974-14a6-461a-b359-e246fee52995"],
Cell[16730, 555, 3064, 71, 275, "Output",ExpressionUUID->"8f3b47a0-e428-4c5c-9ec2-8a4d21bdda7c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19831, 631, 315, 6, 35, "Input",ExpressionUUID->"e7210cf5-4236-42ad-b91f-23d6eec24d1c"],
Cell[20149, 639, 302, 9, 41, "Output",ExpressionUUID->"19d20ceb-49e9-4b0e-9659-e266bab91c34"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20488, 653, 2845, 76, 157, "Input",ExpressionUUID->"ed82fa29-2fc3-4a59-8853-140d41c06e6b"],
Cell[23336, 731, 20178, 408, 290, "Output",ExpressionUUID->"22b28bc7-c9f6-43a8-af31-36d306e36efc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43551, 1144, 20469, 409, 265, "Input",ExpressionUUID->"b0cbc2ca-5e08-4b8e-b2cc-fda842e8d8fa"],
Cell[64023, 1555, 225, 3, 39, "Output",ExpressionUUID->"98c4ff76-0fd8-4581-b754-6492c7129d05"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64285, 1563, 451, 12, 35, "Input",ExpressionUUID->"350f6769-adb6-4518-9f12-0ed220473680"],
Cell[64739, 1577, 566, 18, 54, "Output",ExpressionUUID->"0684c8ac-f40e-4dbf-a105-1706bab869eb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65342, 1600, 485, 14, 54, "Input",ExpressionUUID->"17d51a62-e45c-4b60-af50-379a21bf10e9"],
Cell[65830, 1616, 231, 5, 39, "Output",ExpressionUUID->"ad3ae2bc-dc0f-40f2-8966-6d46eb73c626"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66098, 1626, 256, 6, 37, "Input",ExpressionUUID->"463c570e-8022-4c49-8028-975f625112e9"],
Cell[66357, 1634, 185, 3, 39, "Output",ExpressionUUID->"ffbc238a-520d-4c0d-bb0a-a8697d6f671e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66579, 1642, 347, 9, 54, "Input",ExpressionUUID->"870f6bd9-6411-4894-9fa4-13d4727eb994"],
Cell[66929, 1653, 149, 2, 39, "Output",ExpressionUUID->"120e04e2-f3fb-4e98-b3ac-e94e7b2c1db6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67115, 1660, 507, 15, 54, "Input",ExpressionUUID->"74bb70ef-06b2-4e51-9814-c0f12c32268a"],
Cell[67625, 1677, 190, 3, 39, "Output",ExpressionUUID->"7f581d58-fe0c-4dd7-a41e-2532caeb773b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67852, 1685, 343, 8, 37, "Input",ExpressionUUID->"4faed433-ab74-40b8-946f-e85047fae485"],
Cell[68198, 1695, 460, 15, 54, "Output",ExpressionUUID->"340412a7-f9c3-4e03-afe4-7ce920d768dc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68695, 1715, 257, 6, 58, "Input",ExpressionUUID->"66b07b55-b837-497a-96ee-bb7c377aca6e"],
Cell[68955, 1723, 168, 2, 39, "Output",ExpressionUUID->"329354c1-e767-4ac2-9a1b-5981200704a2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69160, 1730, 307, 8, 52, "Input",ExpressionUUID->"088c9292-4991-4a19-a495-48ad46f1732f"],
Cell[69470, 1740, 168, 2, 39, "Output",ExpressionUUID->"d50f831f-3051-4af4-a789-24ceaa97371e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69675, 1747, 201, 3, 37, "Input",ExpressionUUID->"0e78db1d-2c32-4138-ab98-4ba72129742c"],
Cell[69879, 1752, 168, 2, 39, "Output",ExpressionUUID->"e15dd84f-3171-47c0-8919-59fa71078ec2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70084, 1759, 721, 20, 54, "Input",ExpressionUUID->"6e066332-b076-4525-8a6f-a296e8a60a4c"],
Cell[70808, 1781, 5375, 107, 349, "Output",ExpressionUUID->"6b283b41-7c4f-4645-9188-af7a57015521"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76220, 1893, 1029, 30, 54, "Input",ExpressionUUID->"8b66aecc-279a-41cf-8f10-a8cea41e2624"],
Cell[77252, 1925, 380, 11, 55, "Output",ExpressionUUID->"24f5204e-17fc-4910-be4f-d1f5a39c913f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77669, 1941, 333, 9, 53, "Input",ExpressionUUID->"417dbdd8-a543-40c6-9e93-acaeebda4eef"],
Cell[78005, 1952, 169, 2, 39, "Output",ExpressionUUID->"3b093821-77c2-4717-9c7f-a894fb96e227"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78211, 1959, 251, 5, 35, "Input",ExpressionUUID->"9919fee9-a155-4206-a9c8-c3400863df98"],
Cell[78465, 1966, 152, 2, 39, "Output",ExpressionUUID->"dffed556-9f07-4bbf-9bee-5e68c729bbe8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78654, 1973, 195, 3, 35, "Input",ExpressionUUID->"ece7addc-057a-47bc-9e21-090ada0538a3"],
Cell[78852, 1978, 155, 2, 39, "Output",ExpressionUUID->"b2fec0f4-6346-49fd-a422-9fde74b5efed"]
}, Open  ]]
}
]
*)



==> distribute.sh <==
#!/bin/bash

git describe --tags --long > VERSION
git show -s --format="%H %ci" >> VERSION

echo VERSION Makefile Makefile.settings run.py README.txt *.cls *.bib chapters *.tex *.py *.sty image >MANIFEST2;
cat MANIFEST2
cat MANIFEST2 | tr ' ' '\n' | sed -e "s/^/adsphd.src\//g" > MANIFEST; 

ADSPHDDIR=$(pwd)
cd ..

if [ ! -h adsphd.src ]; then
	ln -s $ADSPHDDIR adsphd.src
fi;

echo "TARRING"
tar -czvf $ADSPHDDIR/adsphd.src.tgz $(cat $ADSPHDDIR/MANIFEST);
rm $ADSPHDDIR/MANIFEST;
rm adsphd.src;




==> run.py <==
#!/usr/bin/env python3
# encoding: utf-8
#
# Copyright (C), 2012-2014 by Wannes Meert, KU Leuven
#
# Very naive compilation script for the ADSPHD class.
#
# No file dependency checks are performed (use TeXnicCenter, Texmaker, latexmk,
# rubber, SCons, or make if you want such a feature).
#

import re
import shlex
import sys
import argparse
from collections import namedtuple
from pathlib import Path

from subprocess import *

## SETTINGS ##

given_settings = {
  'mainfile':    'thesis.tex',
  'chaptersdir': 'chapters',

  'makebibliography': True,
  'makeindex':        True,
  'makeglossary':     True,
  'makenomenclature': True,

  'usebiblatex':      False,
  'biblatexbackend':  'biber', # alternative: bibtex

  'cleanext':         ['.tdo','.fls','.toc','.aux','.log','.bbl','.blg','.log',
                       '.lof','.lot','.ilg','.out','.glo','.gls','.nlo','.nls',
                       '.brf','.ist','.glg','.synctexgz','.tgz','.idx','.ind',
                       '-blx.bib','.fdb_latexmk','.synctex.gz','.run.xml',
                       '.bcf','.glsdefs','.xdy']
}

derived_settings = ['basename', 'chapters', 'cleanfiles', 'pdffile']

verbose          = 0
dry              = False


### INITIALISATION ###

def initapplications():
	"""Initialize the application commands and arguments for the different
	   platforms."""
	global apps
	# Unix and linux are the default setup
	## *NIX ##
	apps.pdflatex     = App('pdflatex',  '-interaction=nonstopmode -synctex=1 -shell-escape {basename}', verbose)
	apps.bibtex       = App('bibtex',    '-min-crossrefs=100 {basename}', verbose)
	apps.biber        = App('biber',     '{basename}', verbose)
	apps.glossary     = App('makeindex', '{basename}.glo -s {basename}.ist -o {basename}.gls', verbose)
	apps.nomenclature = App('makeindex', '{basename}.nlo -s nomencl.ist -o {basename}.nls', verbose)
	apps.pdfviewer    = App('acroread',  '{pdffile}', verbose)

	if sys.platform == 'darwin':
		## Mac OS X ##
		apps.pdfviewer   = App('open',      '{pdffile}', verbose)

	elif sys.platform == 'win32' or sys.platform == 'cygwin':
		## Windows ##
		pass


## DERIVED SETTINGS ##

def create(*args, **kwargs):
    class DictAsObj():
        def __init__(self, *args, **kwargs):
            self.__dict__ = kwargs
            for arg in args:
                self.__dict__[arg] = None
        def __iter__(self):
            return self.__dict__.items().__iter__()
        def items(self):
            return dict(self.__dict__.items())
        def copy(self):
            return DictAsObj(**self.__dict__)
    return DictAsObj(*args, **kwargs)

settings = create(*derived_settings, **given_settings)

settings.basename = Path(settings.mainfile).with_suffix('')
settings.chapters = [chap.with_suffix('') for chap in Path(settings.chaptersdir).glob('**/*.tex')]
settings.cleanfiles = [base.with_name(base.stem + ext) for ext in settings.cleanext for base in [settings.basename, Path('cover')]+settings.chapters]
settings.pdffile = settings.basename.with_suffix('.pdf')

apps = create('pdflatex', 'bibtex', 'biber', 'glossary', 'nomenclature', 'pdfviewer', 'remove')

## COMPILE ##

knowntargets = dict()

def target(targetname = None):
	def decorate(f):
		global knowntargets
		name = targetname if targetname else f.__name__
		knowntargets[name] = f
		return f
	return decorate


## TARGETS ##

@target()
def test():
    """Verify the settings in run.py"""
    allok = testSettings()
    if allok:
        print("Your settings appear to be consistent")
    if verbose > 0:
        for k,v in settings:
            if verbose > 1 or k not in ['cleanfiles']:
                print("{}: {}".format(k, v))
    else:
        print("(use -v to inspect).")

@target()
def pdf():
    """Alias for compile"""
    return compile()

@target()
def compile():
	"""Build thesis.pdf"""
	testSettings()
	latex()


def latex():
	global apps
	rerun = False
	print('#### LATEX ####')
	apps.pdflatex.run(settings, 'Latex failed')
	if settings.makebibliography:
		rerun = True
		if settings.usebiblatex and settings.biblatexbackend == 'biber':
			print('#### BIBER ####')
			apps.biber.run(settings, 'Biber failed')
		else:
			print('#### BIBTEX ####')
			apps.bibtex.run(settings, 'Bibtex failed')
	if settings.makeindex:
		rerun = True
		print('#### INDEX ####')
	if settings.makeglossary:
		# List of abbreviations
		rerun = True
		print('#### GLOSSARY ####')
		apps.glossary.run(settings, 'Creating glossary failed')
	if settings.makenomenclature:
		# List of symbols
		rerun = True
		print('#### NOMENCLATURE ####')
		apps.nomenclature.run(settings, 'Creating glossary failed')
	if rerun:
		print('#### LATEX ####')
		apps.pdflatex.run(settings, 'Rerunning (1) Latex failed')
		print('#### LATEX ####')
		apps.pdflatex.run(settings, 'Rerunning (2) Latex failed')


@target()
def clean():
	"""Remove the auxiliary files created by Latex."""
	rm(settings.cleanfiles, 'Removing auxiliary files failed')


@target()
def realclean():
	"""Remove all files created by Latex."""
	clean()
	cleanfiles = [
		Path('thesis.pdf'), Path('thesis.dvi'), Path('thesis.ps'),
		Path('cover.pdf'), Path('cover.dvi'), Path('cover.ps')
	]
	rm(cleanfiles, 'Removing pdf files failed')

@target()
def cover():
    """Generate a cover.tex file and produce a standalone cover.pdf"""

    usersettings = dict()
    doc_re = re.compile(r"^\\documentclass")
    settings_re = [
        ('faculty', re.compile("faculty=([a-z]+)")),
        ('department', re.compile("department=([a-z]+)")),
        ('phddegree', re.compile("phddegree=([a-z]+)"))
    ]

    content = []
    doadd = False
    with open(settings.mainfile,'r') as mf:
        for line in mf:
            if "documentclass" in line:
                if doc_re.match(line) is not None:
                    for s, r in settings_re:
                        result = r.search(line)
                        if result is not None:
                            usersettings[s] = result.group(1)
            if doadd:
                content.append(line)
            if "%%% COVER: Settings" in line:
                doadd = True
            elif "%%% COVER: End" in line:
                doadd = False
    if verbose > 0:
        print('Recovered settings: ')
        print(usersettings)
    extra_usersettings = ','.join(['']+['{}={}'.format(k,v) for k,v in usersettings.items()])

    with open('cover.tex','w') as cf:
        cf.write("""% Cover.tex
\\documentclass[cam,cover{}]{{adsphd}}""".format(extra_usersettings))
        cf.write("""
\\usepackage{printlen}
\\uselengthunit{mm}
""")
        cf.write("".join(content))
        cf.write("""
% Compute total page width
\\newlength{\\fullpagewidth}
\\setlength{\\fullpagewidth}{2\\adsphdpaperwidth}
\\addtolength{\\fullpagewidth}{2\\defaultlbleed}
\\addtolength{\\fullpagewidth}{2\\defaultrbleed}
\\addtolength{\\fullpagewidth}{\\adsphdspinewidth}

\\geometry{
	paperwidth=\\fullpagewidth,
	paperheight=\\adsphdpaperheight,
}

\\pagestyle{empty}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\\begin{document}

\\makefullcoverpage{\\adsphdspinewidth}{}

\\newlength{\\testje}
\\setlength{\\testje}{10mm}

\\mbox{}
\\newpage
\\subsection*{Used settings:}
\\begin{itemize}
	\\item Spine width: \\printlength{\\adsphdspinewidth}
	\\item Left bleed: \\printlength{\\lbleed}
	\\item Right bleed: \\printlength{\\rbleed}
	\\item Paper width: \\printlength{\\adsphdpaperwidth}
	\\item Paper height: \\printlength{\\adsphdpaperheight}
	\\item Text width: \\printlength{\\textwidth}
	\\item Text height: \\printlength{\\textheight}
\\end{itemize}

\\end{document}
""")

    print("Written cover to cover.tex")
    newsettings = settings.copy()
    newsettings.basename = 'cover'
    apps.pdflatex.run(newsettings, 'Running Latex failed')


@target()
def newchapter():
	"""Create the necessary files for a new chapter."""
	chaptername = ""
	validchaptername = re.compile(r'^[a-zA-Z0-9_.]+$')
	while validchaptername.match(chaptername) == None:
		chaptername = input("New chapter file name (only a-z, A-Z, 0-9 or _): ")
	newdir = Path(settings.chaptersdir, chaptername)
	print(f"Creating new directory: {newdir}")
	newdir.mkdir(parents=True, exist_ok=True)
	newfile = newdir / f"{chaptername}.tex"
	print(f"Creating new tex-file: {newfile}")
	with open(newfile, 'w') as f:
		f.write("% !TeX root = ../../"+settings.mainfile)
		f.write("\n\\chapter{This is "+chaptername+"}\\label{ch:"+chaptername+"}\n")
		f.write("\n\\ldots\n\n\n\n\
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n\
% Keep the following \\cleardoublepage at the end of this file, \n\
% otherwise \\includeonly includes empty pages.\n\
\\cleardoublepage\n")

@target()
def view():
	"""Open the generated pdf file in a pdf viewer."""
	print("Opening "+settings.pdffile)
	apps.pdfviewer.run(settings, 'Opening pdf failed.')

@target()
def targets():
	"""Print overview of available targets."""
	print("Targets:")
	targetdocs = [(target,f.__doc__) for (target,f) in  knowntargets.items()]
	maxl = max((len(t) for (t,d) in targetdocs))
	targetdocs.sort()
	for (target,doc) in targetdocs:
		s = "- {:<"+str(maxl)+"}   {}"
		if doc == None:
			doc = ''
		print(s.format(target,doc))

## AUXILIARY ##

def testSettings():
	"""Verify whether run.py is using the expected settings based on
	   thesis.tex.
	"""
	allok = True
	allok = allok and testBiblatex()
	allok = allok and testNomenclature()
	allok = allok and testGlossary()
	return allok


def testBiblatex():
	"""Test whether the main tex file includes biblatex and if this is
	   consistent with the settings in run.py
	"""
	global usebiblatex
	allok = True
	isusingbiblatex = False
	# pattern = re.compile(r'^\\documentclass.*biblatex*.*$')
	pattern = re.compile(r'^\s*[^%].*{biblatex}')
	with open(settings.mainfile, 'r') as f:
		for line in f:
			if pattern.search(line) != None:
				isusingbiblatex = True
				if not settings.usebiblatex:
					print("WARNING: It appears you are using biblatex while this setting in run.py is set to false.\n")
					allok = False
					# settings.usebiblatex = True
					return allok
	if not isusingbiblatex and settings.usebiblatex:
		print("WARNING: It appears you are not using biblatex while this setting in run.py is set to true.\n")
		# settings.usebiblatex = False
		allok = False
	return allok


def testNomenclature():
	"""Check whether the nomenclature settings are consistent."""
	allok = True
	pattern = re.compile(r'^\s*\\usepackage.*{nomencl}.*')
	found = False
	with open(settings.mainfile, 'r') as texfile:
		for line in texfile:
			if pattern.search(line) != None:
				found = True
	if not found and settings.makenomenclature:
		print("\nWARNING: Trying to build the nomenclature but you have not include the nomencl Latex package.\n")
		allok = False
	if found and not settings.makenomenclature:
		print("\nWARNING: You have included the nomencl Latex package but in the run.py script this step is not activated.\n")
		allok = False
	return allok


def testGlossary():
	"""Check whether the glossaries settings are consistent."""
	allok = True
	pattern = re.compile(r'^\s*\\usepackage.*{glossaries.*')
	found = False
	with open(settings.mainfile, 'r') as texfile:
		for line in texfile:
			if pattern.search(line) != None:
				found = True
	if not found and settings.makeglossary:
		print("\nWARNING: Trying to build the glossary but you have not include the glossaries Latex package.\n")
		allok = False
	if found and not settings.makeglossary:
		print("\nWARNING: You have included the glossary Latex package but in the run.py script this step is not activated.\n")
		allok = False
	return allok


def rm(files, errmsg):
	# Cross-platform "rm -f [files]"
	for file in files:
		try:
			# file.unlink(missing_ok=True)  # Python >= 3.8
			file.unlink()
		except FileNotFoundError:
			pass
		except OSError as err:
			print(err)
			print(sys.argv[0].split("/")[-1] + ": "+errmsg+" (exitcode "+str(err.returncode)+")", file=sys.stderr)
			sys.exit(1)


## APPLICATION ##

class App:
	def __init__(self, b, o, v=0):
		self.binary = b
		self.options = o
		self.verbose = v

	def run(self, settings, errmsg):
		""" Run the command for the given settings.
			Required settings:
				- basename
				- pdffile
		
			:returns: Return code
		"""
		returncode = 1
		try:
			cmd = self.options.format(**settings.items())
			if sys.platform == "win32":
				args = self.binary + " " + cmd
				print(f"Running: {args}")
			else:
				args = [self.binary] + shlex.split(cmd)
				print("Running: " + " ".join(args))
			if not dry:
				returncode = check_call(args)
		except CalledProcessError as err:
			print(err)
			print(sys.argv[0].split("/")[-1] + ": "+errmsg+" (exitcode "+str(err.returncode)+")", file=sys.stderr)
			sys.exit(1)
		return returncode

## COMMAND LINE INTERFACE ##

class Usage(Exception):
	def __init__(self, msg):
		self.msg = msg

def main(argv=None):
	global verbose
	global dry

	parser = argparse.ArgumentParser(
		    description='''
Naive compilation script for the ADSPhD class. No file dependency checks
are performed. Use TeXnicCenter, Texmaker, latexmk, rubber, SCons or
make for such a feature.''',
		    epilog='''
Settings: Open run.py with a text editor and change values in the settings 
definition
		    ''')
	parser.add_argument('--verbose', '-v', action='count',      help='Verbose output')
	parser.add_argument('--targets', '-T', action='store_true', help='Print available targets')
	parser.add_argument('--dry', '-d',     action='store_true', help='Dry run to see commands without executing them')
	parser.add_argument('target',          nargs='*',           help='Targets')

	args = parser.parse_args(argv)

	if args.verbose is not None:
		verbose = args.verbose
	dry = args.dry

	if args.targets:
		targets()
		return

	initapplications()
	
	if len(args.target) == 0:
		print("No targets given, using default target: compile")
		compile()

	for target in args.target:
		print("Target: "+target)
		if target in knowntargets:
			knowntargets[target]()
		else:
			print("Unknown target")
	


if __name__ == "__main__":
	sys.exit(main())


